Configuration-dependent Fault Localization

In a buggy configurable system, configuration-dependent bugs cause the failures in only certain configurations due to unexpected interactions among features. Manually localizing configuration-dependent faults in configurable systems could be highly time-consuming due to their complexity. However, the cause of configuration-dependent bugs is not considered by existing automated fault localization techniques, which are designed to localize bugs in non-configurable code. Thus, their capacity for efficient configuration-dependent localization is limited. In this work, we propose CoFL, a novel approach to localize configuration-dependent bugs by identifying and analyzing suspicious feature interactions that potentially cause the failures in buggy configurable systems. We evaluated the efficiency of CoFL in fault localization of artificial configuration-dependent faults in a highly-configurable system. We found that CoFL significantly improves the baseline spectrum-based approaches. With CoFL, on average, the correctness in ranking the buggy statements increases more than 7 times, and the search space is significantly narrowed down, about 15 times.

==> example.c <==
#ifdef ENABLE_FEATURE_HTTPD_GZIP
int content_gzip = 0;
#endif
#if ENABLE_FEATURE_HTTPD_BASIC_AUTH
int authorized = 0;
#endif

#define HTTP_UNAUTHORIZED  401
#define IOBUF_SIZE         8192
char *iobuf = malloc(IOBUF_SIZE);

void send_headers(int respNum){
  const char *mime_type;
  int len;
  mime_type = respNum == HTTP_OK ? "..." : "..."; 
  len = sprintf(iobuf, "...%d... %s", respNum, mime_type);
#ifdef ENABLE_FEATURE_HTTPD_BASIC_AUTH
  if (respNum == HTTP_UNAUTHORIZED) 
    len += sprintf(iobuf + len, "WWW...");
#endif
  if (content_gzip)
    len += sprintf(iobuf + len, "Content...");
  printf("headers: '%s'\n", iobuf);
}

void send_headers_and_exit(int respNum){
  send_headers(respNum);
}

void handle_incoming_and_exit(){
#ifdef ENABLE_FEATURE_HTTPD_GZIP
  const char *s = strstr(iobuf, "gzip");
  if (s)
    content_gzip = 1;
#endif
#ifdef ENABLE_FEATURE_HTTPD_BASIC_AUTH
  if(!authorized)
    send_headers_and_exit(HTTP_UNAUTHORIZED);
#endif
}

#ifdef BB_MMU
void mini_httpd(){
  handle_incoming_and_exit();
}
#endif

==> example2.c <==
unsigned display_single(struct dnode *dn){
	unsigned column = 0;
	char *lpath;
	int opt;
#if ENABLE_FEATURE_LS_FILETYPES || ENABLE_FEATURE_LS_COLOR
	struct stat statbuf;
#endif
#if ENABLE_FEATURE_LS_FILETYPES
	char append = append_char(dn->dn_mode);
#endif
	opt = option_mask32;
	lpath = NULL;
#if ENABLE_FEATURE_LS_COLOR
	if (G_show_color) {
		mode_t mode = dn->dn_mode_lstat;
		if (lstat(dn->fullname, &statbuf) == 0)
			mode = statbuf.st_mode;
		printf(ESC"[%u;%um", bold(mode), fgcolor(mode));
		dn->dn_mode_stat = mode;
	}
#endif
	if (lpath) {
#if ENABLE_FEATURE_LS_FILETYPES || ENABLE_FEATURE_LS_COLOR
		if ((opt & (OPT_F|OPT_p))|| G_show_color) {
			mode_t mode = dn->dn_mode_stat;
# if ENABLE_FEATURE_LS_COLOR
			if (G_show_color)
				printf(ESC"[%u;%um", bold(mode), fgcolor(mode));
# endif
			if (!mode)
				//if (stat(dn->fullname, &statbuf) == 0)
				if (stat(dn->fullname, &statbuf) != 0)
					mode = statbuf.st_mode;
# if ENABLE_FEATURE_LS_FILETYPES
			append = append_char(mode);
# endif
		}
#endif
		column += print_name(lpath) + 4;
	}
#if ENABLE_FEATURE_LS_FILETYPES
	if (opt & (OPT_F|OPT_p)) {
		if (append) {
			putchar(append);
			column++;
		}
	}
#endif
	return column;
}

==> example3.c <==
static void send_headers(int responseNum){
	static const char RFC1123FMT[] ALIGN1 = "%a, %d %b %Y %H:%M:%S GMT";
	char date_str[40]; 
	const char *responseString = "";
	const char *infoString = NULL;
#if ENABLE_FEATURE_HTTPD_ERROR_PAGES
	const char *error_page = NULL;
#endif
	unsigned i;
	time_t timer = time(NULL);
	int len;

	for (i = 0; i < ARRAY_SIZE(http_response_type); i++) {
		if (http_response_type[i] == responseNum) {
			responseString = http_response[i].name;
			infoString = http_response[i].info;
#if ENABLE_FEATURE_HTTPD_ERROR_PAGES
			error_page = http_error_page[i];
#endif
			break;
		}
	}
	if (verbose)
		bb_error_msg("response:%u", responseNum);

	strftime(date_str, sizeof(date_str), RFC1123FMT, gmtime(&timer));
	len = sprintf(iobuf,
			"HTTP/1.0 %d %s\r\n"
			"Content-type: %s\r\n"
			"Date: %s\r\n"
			"Connection: close\r\n",
			responseNum, responseString,
			(responseNum == HTTP_OK ? found_mime_type : "text/html"),
			date_str
	);

#if ENABLE_FEATURE_HTTPD_BASIC_AUTH
	if (responseNum == HTTP_UNAUTHORIZED) {
		len += sprintf(iobuf + len,
				"WWW-Authenticate: Basic realm=\"%.999s\"\r\n",
				g_realm /* %.999s protects from overflowing iobuf[] */
		);
	}
#endif
	if (responseNum == HTTP_MOVED_TEMPORARILY) {
		len += snprintf(iobuf + len, IOBUF_SIZE-3 - len,
				"Location: %s/%s%s\r\n",
				found_moved_temporarily,
				(g_query ? "?" : ""),
				(g_query ? g_query : "")
		);
		if (len > IOBUF_SIZE-3)
			len = IOBUF_SIZE-3;
	}

#if ENABLE_FEATURE_HTTPD_ERROR_PAGES
	if (error_page && access(error_page, R_OK) == 0) {
		iobuf[len++] = '\r';
		iobuf[len++] = '\n';
		if (DEBUG) {
			iobuf[len] = '\0';
			fprintf(stderr, "headers: '%s'\n", iobuf);
		}
		full_write(STDOUT_FILENO, iobuf, len);
		if (DEBUG)
			fprintf(stderr, "writing error page: '%s'\n", error_page);
		return send_file_and_exit(error_page, SEND_BODY);
	}
#endif

	if (file_size != -1) {    /* file */
		strftime(date_str, sizeof(date_str), RFC1123FMT, gmtime(&last_mod));
#if ENABLE_FEATURE_HTTPD_RANGES
		if (responseNum == HTTP_PARTIAL_CONTENT) {
			len += sprintf(iobuf + len,
				"Content-Range: bytes %"OFF_FMT"u-%"OFF_FMT"u/%"OFF_FMT"u\r\n",
					range_start,
					range_end,
					file_size
			);
			file_size = range_end - range_start + 1;
		}
#endif
		len += sprintf(iobuf + len,
#if ENABLE_FEATURE_HTTPD_RANGES
			"Accept-Ranges: bytes\r\n"
#endif
			"Last-Modified: %s\r\n"
			"%s %"OFF_FMT"u\r\n",
				date_str,
				content_gzip ? "Transfer-Length:" : "Content-Length:",
				file_size
		);
	}

	if (content_gzip)
		len += sprintf(iobuf + len, "Content-Encoding: gzip\r\n");

	iobuf[len++] = '\r';
	iobuf[len++] = '\n';
	if (infoString) {
		len += sprintf(iobuf + len,
				"<HTML><HEAD><TITLE>%d %s</TITLE></HEAD>\n"
				"<BODY><H1>%d %s</H1>\n"
				"%s\n"
				"</BODY></HTML>\n",
				responseNum, responseString,
				responseNum, responseString,
				infoString
		);
	}
	if (full_write(STDOUT_FILENO, iobuf, len) != len) {
		if (verbose > 1)
			bb_perror_msg("error");
		log_and_exit();
	}
}

==> example_2.c <==
#define MAX_ORDER 11
#if defined(CONFIG_PPC_256K_PAGES)
#define PAGE_SHIFT      18
#endif
#if defined(CONFIG_PPC_16K_PAGES)
#define PAGE_SHIFT      14
#endif
#ifdef CONFIG_SLAB
#define KMALLOC_SHIFT_HIGH ((MAX_ORDER+PAGE_SHIFT-1)\
			<= 25 ? (MAX_ORDER + PAGE_SHIFT - 1) : 25)
#endif
#ifdef CONFIG_SLOB
int* kmalloc_caches[KMALLOC_SHIFT_HIGH + 1];
#endif
#ifdef CONFIG_LOCKDEP
static void init_node_lock_keys(int node) {
	int i, lock;
	for (i = 1; i < PAGE_SHIFT + MAX_ORDER; i++) {
	//Patch: for (i = 1; i < KMALLOC_SHIFT_HIGH; i++){
		int* cache = kmalloc_caches[i];
		lock = slab_set_lock_classes(node);
	}
}
#endif
static void cpuup_prepare(int node){
#ifdef CONFIG_NUMA
	node = 0;
#endif
	init_node_lock_keys(node);
}

==> example_3.c <==
#ifdef CONFIG_RCU_CPU_STALL_INFO
void print_cpu_stall_fast_no_hz(char *cp, int cpu){
#ifdef CONFIG_RCU_FAST_NO_HZ
  int *rdtp = 0;
  int *tltp = 0;
  sprintf(cp, "foobar");
#endif
}
void print_cpu_stall_info(int cpu){
  char fast_no_hz[72];
  print_cpu_stall_fast_no_hz(fast_no_hz, cpu);
  printf("\t%d: %s\n", cpu, fast_no_hz); 
}
#else
void print_cpu_stall_info(int cpu){
  printf(" %d", cpu);
}
#endif

int main(void){
#ifdef CONFIG_TREE_RCU
  print_cpu_stall_info(0); // (1)
#endif
  return 0;
}

==> example_4.c <==
void send_file_and_exit(char *url, int what){
	int fd;
	ssize_t count;
	if (content_gzip) {
		char *gzurl = xasprintf("%s.gz", url);
		fd = open(gzurl, O_RDONLY);
		if (fd != -1)
			fstat(fd);
		else {
#if ENABLE_FEATURE_HTTPD_GZIP
			content_gzip = 0;
#endif
			fd = open(url, O_RDONLY);
		}
	} else 
		fd = open(url, O_RDONLY);
#if ENABLE_FEATURE_HTTPD_RANGES
	if (content_gzip )
		//range_start = -1;
		range_start = 0;
	range_len = MAXINT(off_t);
#endif
	if (what & SEND_HEADERS){
		send_headers(HTTP_OK);
#if ENABLE_FEATURE_USE_SENDFILE
		off_t offset = range_start;
		while (1) {
			ssize_t sz = MAXINT(ssize_t) - 0xffff;				
			count = sendfile(fd, &offset, sz);
			if (count < 0)
				if (offset == range_start) break;
			if (count == 0 || range_len == 0)
				log_and_exit();
		}
#endif
	}
	log_and_exit();
}

==> example_5.c <==
int display_single(const struct dnode *dn){
	unsigned column = 0;
	int opt=option_mask32;
#if ENABLE_FEATURE_LS_FILETYPES
	char append = append_char(dn->dn_mode);
#endif
	char *lpath = NULL;
#if ENABLE_FEATURE_LS_USERNAME
	if (opt){
		column += printf("%-8.8s ",...);
		//Add the following statement
		lpath = xmalloc_readlink_or_warn(dn->fullname);
	} 	
#endif
	column += print_name(dn->name);
#if ENABLE_FEATURE_LS_FILETYPES
	if (lpath) {
		if (opt)
			mode_t mode = dn->dn_mode_stat;
		column += print_name(lpath) + 4;
		opt = getopt32long();
	}
	if (opt & (OPT_F|OPT_p))
		if (append) 
			putchar(append);
#endif
	return column;
}

==> executed_stms.c <==
//GLOBAL
#define MAX_ORDER 11
#define PAGE_SHIFT      18
#define KMALLOC_SHIFT_HIGH  ((MAX_ORDER + PAGE_SHIFT...
int* kmalloc_caches[KMALLOC_SHIFT_HIGH + 1];
//CALL cpuup_prepare
cpuup_prepare(int node)
//CALL init_node_lock_keys
init_node_lock_keys(node);
int i;
i = 1; 
//LOOP 
i < PAGE_SHIFT + MAX_ORDER;
int* cache = kmalloc_caches[i];
slab_set_lock_classes(node);
i++
//END LOOP
i < PAGE_SHIFT + MAX_ORDER;
int* cache = kmalloc_caches[i];

